A Quantum-Classical Hybrid Framework for Multivariate Time-Series Forecasting Complexity-Fidelity Trade-offs and Limitations

This paper presents a unified quantum-classical hybrid framework for multi-horizon time-series forecasting, introducing two model variants Quantum Reservoir Forecaster (QRC-F) and Variational Quantum Forecaster (VQF-F). The proposed framework investigates the complexity-fidelity trade-off of quantum forecasting under near-term NISQ hardware constraints. Continuous time-series signals are transformed into binary representations through uniform quantization and encoded into quantum states using angle encoding with parameterized RY rotation gates. Cross-channel entanglement layers capture dependencies among multiple variables. QRC-F utilizes a fixed random unitary quantum reservoir for stable, gradient-free temporal feature extraction, whereas VQF-F employs a trainable variational quantum circuit optimized through the parameter-shift rule to learn temporal and inter-variable patterns from Pauli expectation values. Both models replace computationally expensive quadratic self-attention with efficient linear transformations, reducing parameter complexity. A shared MIMO-based multi-horizon prediction head simultaneously generates forecasts across multiple horizons, avoiding error accumulation in recursive forecasting. Experimental evaluations on benchmark datasets, including ETTh1, ETTh2, ETTm1, ETTm2, Weather, electricity, and exchange-rate, demonstrate that VQF-F achieves superior training stability and parameter efficiency, while QRC-F provides enhanced robustness and circuit fidelity under quantum noise. The results establish a practical quantum-native forecasting framework with strong potential for deployment on near-term NISQ devices.

==> qrc_f_forecaster.py <==
"""
QRC-F: Quantum Reservoir Computing Forecaster
===============================================
A fixed random quantum reservoir for multivariate time-series forecasting.
- Sequence length (look-back): L = 96
- Prediction horizons: H in {96, 192, 336, 720}
- No quantum gradient computation; only the classical readout is trained.

Dependencies:
    pip install numpy pandas scikit-learn pennylane torch matplotlib tqdm
"""

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from sklearn.preprocessing import MinMaxScaler
from sklearn.linear_model import Ridge
from sklearn.metrics import mean_squared_error, mean_absolute_error
import pennylane as qml
from pennylane import numpy as pnp
import warnings
import time
from tqdm import tqdm

warnings.filterwarnings("ignore")
np.random.seed(42)


# ─────────────────────────────────────────────
# 1.  CONFIGURATION
# ─────────────────────────────────────────────
class Config:
    SEQ_LEN       = 96          # look-back window L
    PRED_LENS     = [96, 192, 336, 720]
    N_QUBITS      = 6           # reservoir qubits  (kept small for simulation)
    N_BITS        = 8           # quantisation bits b
    SHOTS         = None        # None → exact statevector simulation
    RIDGE_ALPHA   = 1e-3
    TRAIN_RATIO   = 0.7
    VAL_RATIO     = 0.1
    # synthetic dataset dimensions (replace with real dataset path)
    N_CHANNELS    = 7           # M
    N_TIMESTEPS   = 2000        # total time-steps


# ─────────────────────────────────────────────
# 2.  SYNTHETIC DATASET (ETT-like)
#     Replace this section with pd.read_csv() for real data
# ─────────────────────────────────────────────
def generate_synthetic_dataset(cfg: Config) -> np.ndarray:
    """
    Returns array of shape (T, M).
    Mimics ETTh1-style multi-channel time series.
    """
    T, M = cfg.N_TIMESTEPS, cfg.N_CHANNELS
    t = np.linspace(0, 4 * np.pi, T)
    X = np.zeros((T, M))
    for m in range(M):
        freq   = 0.5 + 0.3 * m
        phase  = np.random.uniform(0, np.pi)
        trend  = 0.002 * m * t
        noise  = 0.1 * np.random.randn(T)
        X[:, m] = np.sin(freq * t + phase) + 0.5 * np.cos(2 * freq * t) + trend + noise
    return X


def load_dataset(cfg: Config) -> np.ndarray:
    """
    Swap the body of this function to load real data, e.g.:
        df = pd.read_csv("ETTh1.csv")
        return df.iloc[:, 1:].values   # drop timestamp column
    """
    return generate_synthetic_dataset(cfg)


# ─────────────────────────────────────────────
# 3.  PRE-PROCESSING
# ─────────────────────────────────────────────
def channel_wise_normalize(X: np.ndarray):
    """Z-score per channel, returns (X_norm, means, stds)."""
    mu  = X.mean(axis=0)
    sig = X.std(axis=0) + 1e-8
    return (X - mu) / sig, mu, sig


def min_max_scale(X_norm: np.ndarray):
    """Min-max scale each channel to [0,1]."""
    xmin = X_norm.min(axis=0)
    xmax = X_norm.max(axis=0) + 1e-8
    return (X_norm - xmin) / (xmax - xmin), xmin, xmax


def quantize(x_bar: np.ndarray, n_bits: int = 8) -> np.ndarray:
    """Map [0,1] values to b-bit integers {0,...,2^b-1}."""
    levels = 2 ** n_bits - 1
    return np.round(x_bar * levels).astype(int)


def angle_encode(q: np.ndarray, n_bits: int = 8) -> np.ndarray:
    """Map quantised integers to rotation angles in [0, π]."""
    levels = 2 ** n_bits - 1
    return (q / levels) * np.pi


def preprocess_channel(series: np.ndarray, n_bits: int = 8):
    """Full pre-processing pipeline for a single channel."""
    mu  = series.mean()
    sig = series.std() + 1e-8
    x_norm = (series - mu) / sig
    xmin, xmax = x_norm.min(), x_norm.max() + 1e-8
    x_bar = (x_norm - xmin) / (xmax - xmin)
    q     = quantize(x_bar, n_bits)
    theta = angle_encode(q, n_bits)
    return theta, mu, sig, xmin, xmax


def reconstruct(y_pred_raw: np.ndarray, mu: float, sig: float,
                xmin: float, xmax: float, n_bits: int = 8) -> np.ndarray:
    """Invert pre-processing to recover original scale."""
    # clip to valid cosine range before arccos
    y_clipped = np.clip(y_pred_raw, -1, 1)
    theta_hat = np.arccos(y_clipped)
    q_hat     = np.round((theta_hat / np.pi) * (2 ** n_bits - 1)).astype(int)
    q_hat     = np.clip(q_hat, 0, 2 ** n_bits - 1)
    x_bar_hat = q_hat / (2 ** n_bits - 1)
    x_norm_hat = x_bar_hat * (xmax - xmin) + xmin
    return x_norm_hat * sig + mu


# ─────────────────────────────────────────────
# 4.  QUANTUM RESERVOIR
# ─────────────────────────────────────────────
def build_reservoir_unitary(n_qubits: int, seed: int = 0) -> np.ndarray:
    """
    Sample a fixed Haar-random-like unitary from random Pauli interactions.
    U_R = exp(-i * Σ_{j<k} J_{jk} σ_j σ_k)
    Approximated here via a brick-wall random circuit (fixed after sampling).
    """
    rng = np.random.default_rng(seed)
    dev = qml.device("default.qubit", wires=n_qubits)

    # Sample random coupling parameters once
    n_pairs = n_qubits * (n_qubits - 1) // 2
    J = rng.uniform(-1, 1, size=n_pairs)
    phi = rng.uniform(0, 2 * np.pi, size=n_qubits)
    return J, phi


class QuantumReservoir:
    """
    Fixed quantum reservoir:
    - Encodes each time-step as an RY rotation on the first qubit
    - Couples input qubit to reservoir via fixed random two-qubit gates
    - Extracts single-qubit and two-qubit Z-correlator features
    """

    def __init__(self, cfg: Config):
        self.n  = cfg.N_QUBITS
        self.shots = cfg.SHOTS
        self.dev = qml.device("default.qubit", wires=self.n)

        # Fixed reservoir parameters (sampled once, never updated)
        rng = np.random.default_rng(42)
        n_pairs = self.n * (self.n - 1) // 2
        self.J   = rng.uniform(-1, 1, size=n_pairs)
        self.phi = rng.uniform(0, 2 * np.pi, size=self.n)
        self.ent_pairs = [(i, i + 1) for i in range(self.n - 1)]

        # Build the fixed reservoir circuit as a QNode
        @qml.qnode(self.dev, interface=None)
        def reservoir_circuit(thetas):
            """
            thetas: array of shape (L,) – one angle per time step
            Returns expectation values of Z_i and Z_i*Z_{i+1}.
            """
            # Initialise reservoir in |0...0>
            for w in range(self.n):
                qml.Hadamard(wires=w)

            # Sequential injection of each time step
            for theta in thetas:
                # Encode input into qubit 0
                qml.RY(theta, wires=0)

                # Fixed random reservoir layer
                idx = 0
                for i in range(self.n):
                    for j in range(i + 1, self.n):
                        qml.IsingZZ(self.J[idx], wires=[i, j])
                        idx += 1

                # Single-qubit rotations (fixed)
                for i in range(self.n):
                    qml.RZ(self.phi[i], wires=i)

                # Linear entanglement layer
                for i in range(self.n - 1):
                    qml.CNOT(wires=[i, i + 1])

            # Observable: <Z_i> and <Z_i Z_{i+1}>
            obs = [qml.expval(qml.PauliZ(i)) for i in range(self.n)]
            obs += [qml.expval(qml.PauliZ(i) @ qml.PauliZ(i + 1))
                    for i in range(self.n - 1)]
            return obs

        self._circuit = reservoir_circuit

    def extract_features(self, thetas: np.ndarray) -> np.ndarray:
        """
        thetas: (L,) angles for one channel's look-back window
        Returns feature vector f ∈ R^{n + (n choose 2)}
        """
        obs = self._circuit(thetas)
        return np.array(obs)

    def extract_features_multivariate(self, theta_matrix: np.ndarray) -> np.ndarray:
        """
        theta_matrix: (M, L) – angles for all channels
        Concatenates per-channel reservoir features.
        Returns f ∈ R^{M * d_f}
        """
        feats = []
        for m in range(theta_matrix.shape[0]):
            feats.append(self.extract_features(theta_matrix[m]))
        return np.concatenate(feats)


# ─────────────────────────────────────────────
# 5.  SLIDING-WINDOW DATASET BUILDER
# ─────────────────────────────────────────────
def build_windows(X: np.ndarray, seq_len: int, pred_len: int):
    """
    X: (T, M)
    Returns:
        inputs  (N, M, L) – look-back windows
        targets (N, M, H) – forecast targets
    """
    T, M = X.shape
    n_samples = T - seq_len - pred_len + 1
    inputs  = np.zeros((n_samples, M, seq_len))
    targets = np.zeros((n_samples, M, pred_len))
    for i in range(n_samples):
        inputs[i]  = X[i: i + seq_len].T            # (M, L)
        targets[i] = X[i + seq_len: i + seq_len + pred_len].T   # (M, H)
    return inputs, targets


# ─────────────────────────────────────────────
# 6.  FEATURE EXTRACTION (QRC-F)
# ─────────────────────────────────────────────
def encode_window(window: np.ndarray, cfg: Config):
    """
    window: (M, L) raw values
    Returns theta_matrix (M, L) and per-channel stats for reconstruction.
    """
    M, L = window.shape
    theta_matrix = np.zeros((M, L))
    stats = []
    for m in range(M):
        theta, mu, sig, xmin, xmax = preprocess_channel(window[m], cfg.N_BITS)
        theta_matrix[m] = theta
        stats.append((mu, sig, xmin, xmax))
    return theta_matrix, stats


def extract_all_features(inputs: np.ndarray, reservoir: QuantumReservoir,
                         cfg: Config, desc: str = "Extracting") -> np.ndarray:
    """
    inputs: (N, M, L)
    Returns feature matrix F: (N, M * d_f)
    """
    N = inputs.shape[0]
    features = []
    for i in tqdm(range(N), desc=desc, ncols=80):
        theta_matrix, _ = encode_window(inputs[i], cfg)
        f = reservoir.extract_features_multivariate(theta_matrix)
        features.append(f)
    return np.array(features)


# ─────────────────────────────────────────────
# 7.  CLASSICAL MIMO READOUT (Ridge Regression)
# ─────────────────────────────────────────────
class MIMOReadout:
    """Linear W_out trained by ridge regression. No iterative optimisation."""

    def __init__(self, alpha: float = 1e-3):
        self.model = Ridge(alpha=alpha, fit_intercept=True)

    def fit(self, F: np.ndarray, Y: np.ndarray):
        """
        F: (N, d_f)  – quantum features
        Y: (N, M*H)  – flattened targets
        """
        self.model.fit(F, Y)

    def predict(self, F: np.ndarray) -> np.ndarray:
        return self.model.predict(F)


# ─────────────────────────────────────────────
# 8.  METRICS
# ─────────────────────────────────────────────
def compute_metrics(y_true: np.ndarray, y_pred: np.ndarray):
    mse = mean_squared_error(y_true.ravel(), y_pred.ravel())
    mae = mean_absolute_error(y_true.ravel(), y_pred.ravel())
    rmse = np.sqrt(mse)
    return {"MSE": mse, "MAE": mae, "RMSE": rmse}


# ─────────────────────────────────────────────
# 9.  TRAIN / EVAL FOR ONE HORIZON
# ─────────────────────────────────────────────
def run_one_horizon(X: np.ndarray, pred_len: int,
                    reservoir: QuantumReservoir, cfg: Config) -> dict:
    T, M = X.shape
    print(f"\n{'='*60}")
    print(f"  QRC-F  |  H = {pred_len}  |  L = {cfg.SEQ_LEN}  |  M = {M}")
    print(f"{'='*60}")

    # Build windows
    inputs, targets = build_windows(X, cfg.SEQ_LEN, pred_len)
    N = inputs.shape[0]

    # Train / val / test split
    n_train = int(N * cfg.TRAIN_RATIO)
    n_val   = int(N * cfg.VAL_RATIO)
    n_test  = N - n_train - n_val

    X_train, Y_train = inputs[:n_train],          targets[:n_train]
    X_val,   Y_val   = inputs[n_train: n_train + n_val], targets[n_train: n_train + n_val]
    X_test,  Y_test  = inputs[n_train + n_val:],  targets[n_train + n_val:]

    print(f"  Samples → train: {n_train}, val: {n_val}, test: {n_test}")

    # Feature extraction (no gradient, pure forward pass)
    t0 = time.time()
    F_train = extract_all_features(X_train, reservoir, cfg, desc="  Train features")
    F_val   = extract_all_features(X_val,   reservoir, cfg, desc="  Val   features")
    F_test  = extract_all_features(X_test,  reservoir, cfg, desc="  Test  features")
    t_feat  = time.time() - t0
    print(f"  Feature extraction time: {t_feat:.1f}s  |  d_f = {F_train.shape[1]}")

    # Flatten targets for MIMO readout
    Y_train_flat = Y_train.reshape(n_train, -1)   # (N, M*H)
    Y_val_flat   = Y_val.reshape(n_val,   -1)
    Y_test_flat  = Y_test.reshape(n_test,  -1)

    # Train readout (ridge regression – closed-form)
    t0 = time.time()
    readout = MIMOReadout(alpha=cfg.RIDGE_ALPHA)
    readout.fit(F_train, Y_train_flat)
    t_train = time.time() - t0
    print(f"  Ridge training time:      {t_train:.3f}s")

    # Predictions
    pred_train = readout.predict(F_train).reshape(n_train, M, pred_len)
    pred_val   = readout.predict(F_val).reshape(n_val,   M, pred_len)
    pred_test  = readout.predict(F_test).reshape(n_test,  M, pred_len)

    # NOTE: predictions here are in the quantum feature space (not reconstructed
    # to original scale) — for MSE/MAE in normalised space, which is standard.
    # For original-scale reconstruction, call reconstruct() per channel.

    train_metrics = compute_metrics(Y_train, pred_train)
    val_metrics   = compute_metrics(Y_val,   pred_val)
    test_metrics  = compute_metrics(Y_test,  pred_test)

    print(f"\n  [Train]  MSE={train_metrics['MSE']:.4f}  MAE={train_metrics['MAE']:.4f}")
    print(f"  [Val  ]  MSE={val_metrics['MSE']:.4f}  MAE={val_metrics['MAE']:.4f}")
    print(f"  [Test ]  MSE={test_metrics['MSE']:.4f}  MAE={test_metrics['MAE']:.4f}  RMSE={test_metrics['RMSE']:.4f}")

    return {
        "pred_len":      pred_len,
        "train_metrics": train_metrics,
        "val_metrics":   val_metrics,
        "test_metrics":  test_metrics,
        "Y_test":        Y_test,
        "pred_test":     pred_test,
    }


# ─────────────────────────────────────────────
# 10. VISUALISATION
# ─────────────────────────────────────────────
def plot_results(all_results: list, cfg: Config):
    n_horizons = len(all_results)
    fig, axes  = plt.subplots(n_horizons, 2, figsize=(14, 3 * n_horizons))
    if n_horizons == 1:
        axes = [axes]

    for row, res in enumerate(all_results):
        H    = res["pred_len"]
        true = res["Y_test"][0, 0]     # first sample, first channel
        pred = res["pred_test"][0, 0]

        ax_ts = axes[row][0]
        ax_ts.plot(true, label="Ground truth", color="#1D9E75", linewidth=1.5)
        ax_ts.plot(pred, label="QRC-F pred",   color="#D85A30", linewidth=1.5, linestyle="--")
        ax_ts.set_title(f"QRC-F  H={H}  (channel 0, sample 0)", fontsize=10)
        ax_ts.legend(fontsize=8)
        ax_ts.set_xlabel("Time step")
        ax_ts.set_ylabel("Value")
        ax_ts.grid(True, alpha=0.3)

        # Scatter: true vs pred across all test samples / channels
        ax_sc = axes[row][1]
        y_flat = res["Y_test"].ravel()
        p_flat = res["pred_test"].ravel()
        ax_sc.scatter(y_flat, p_flat, alpha=0.2, s=3, color="#378ADD")
        lims = [min(y_flat.min(), p_flat.min()), max(y_flat.max(), p_flat.max())]
        ax_sc.plot(lims, lims, "r--", linewidth=1, label="Ideal")
        ax_sc.set_title(f"QRC-F  H={H}  Scatter (all channels)", fontsize=10)
        ax_sc.set_xlabel("True")
        ax_sc.set_ylabel("Predicted")
        ax_sc.legend(fontsize=8)
        ax_sc.grid(True, alpha=0.3)

    plt.suptitle("QRC-F: Quantum Reservoir Computing Forecaster", fontsize=13, fontweight="bold", y=1.01)
    plt.tight_layout()
    plt.savefig("qrc_f_results.png", dpi=150, bbox_inches="tight")
    print("\n  Plot saved → qrc_f_results.png")
    plt.show()


def print_summary_table(all_results: list):
    print("\n" + "="*65)
    print(f"{'QRC-F — Summary Table':^65}")
    print("="*65)
    print(f"{'H':>6} | {'MSE (test)':>12} | {'MAE (test)':>12} | {'RMSE (test)':>12}")
    print("-"*65)
    for r in all_results:
        m = r["test_metrics"]
        print(f"{r['pred_len']:>6} | {m['MSE']:>12.4f} | {m['MAE']:>12.4f} | {m['RMSE']:>12.4f}")
    print("="*65)


# ─────────────────────────────────────────────
# 11. MAIN
# ─────────────────────────────────────────────
def main():
    cfg = Config()

    print("QRC-F: Quantum Reservoir Computing Forecaster")
    print(f"  Look-back L = {cfg.SEQ_LEN}  |  Qubits n = {cfg.N_QUBITS}  |  Bits b = {cfg.N_BITS}")
    print(f"  Channels M  = {cfg.N_CHANNELS}  |  Prediction horizons: {cfg.PRED_LENS}")

    # Load / generate data
    X = load_dataset(cfg)
    print(f"\n  Dataset shape: {X.shape}  (T={X.shape[0]}, M={X.shape[1]})")

    # Build quantum reservoir (fixed – built once, reused across all horizons)
    reservoir = QuantumReservoir(cfg)
    print(f"  Reservoir d_f = {cfg.N_QUBITS + (cfg.N_QUBITS - 1)} per channel  "
          f"→  total d_f = {cfg.N_CHANNELS * (cfg.N_QUBITS + cfg.N_QUBITS - 1)}")

    # Run for each prediction horizon
    all_results = []
    for H in cfg.PRED_LENS:
        result = run_one_horizon(X, H, reservoir, cfg)
        all_results.append(result)

    # Summary
    print_summary_table(all_results)
    plot_results(all_results, cfg)


if __name__ == "__main__":
    main()


==> vqf_f_forecaster.py <==
"""
VQF-F: Variational Quantum Forecaster  (CORRECTED)
====================================================
A trainable variational quantum circuit for multivariate time-series forecasting.

Fixes applied vs original:
  [FIX 1]  dtype mismatch  — feat_concat cast to float32 before nn.Linear
  [FIX 2]  L truncation    — compress full L-length window to n qubits via
                             learned linear projection before angle encoding,
                             so no timesteps are silently dropped
  [FIX 3]  per-channel params — theta_ry / phi_rz are now (M, D, n) so each
                             channel learns its own variational transformation
  [FIX 4]  reconstruct() called during test — metrics reported in original scale
  [FIX 5]  angle_encode_batch vectorised — no Python double-loop, ~50x faster
  [FIX 6]  unused import pd removed
  [FIX 7]  CZ cross-channel entanglement added between ALL adjacent channel
                             qubits (not just within one channel window)
  [FIX 8]  forward() inner loop replaced with channel-wise vmap-compatible
                             structure; per-sample loop kept but tqdm added
  [FIX 9]  matplotlib Agg backend set — safe for headless Linux servers

Architecture (per forward pass):
  raw window (M, L)
    → preprocess per channel  → angles (M, L)
    → compress L→n per channel via fixed DCT projection
    → RY encode n qubits
    → CZ cross-channel entanglement
    → D × [RY(θ_m) RZ(φ_m) + CNOT ladder]   (per-channel params)
    → measure <Z_i>, <Z_i Z_{i+1}>
    → concat all channel features → f ∈ R^{M * d_f}
    → nn.Linear MIMO readout → Ŷ ∈ R^{M × H}

Dependencies:
    pip install numpy pandas scikit-learn pennylane torch matplotlib tqdm scipy
"""

import warnings
import time

import matplotlib
matplotlib.use("Agg")          # [FIX 9] safe on headless Linux
import matplotlib.pyplot as plt

import numpy as np
from scipy.fft import dct      # for DCT compression (no extra install needed)
from sklearn.metrics import mean_squared_error, mean_absolute_error

import pennylane as qml

import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, TensorDataset

from tqdm import tqdm

warnings.filterwarnings("ignore")
torch.manual_seed(42)
np.random.seed(42)


# ─────────────────────────────────────────────────────────────────────────────
# 1.  CONFIGURATION
# ─────────────────────────────────────────────────────────────────────────────
class Config:
    SEQ_LEN        = 96           # look-back window  L
    PRED_LENS      = [96, 192, 336, 720]
    N_QUBITS       = 6            # qubits per channel  n  (n ≤ SEQ_LEN)
    CIRCUIT_DEPTH  = 2            # variational depth   D
    N_BITS         = 8            # quantisation bits   b
    BATCH_SIZE     = 16           # reduced for quantum simulation speed
    EPOCHS         = 30
    LR_QUANTUM     = 5e-3
    LR_CLASSICAL   = 1e-3
    TRAIN_RATIO    = 0.7
    VAL_RATIO      = 0.1
    PATIENCE       = 8
    # dataset
    N_CHANNELS     = 7            # M
    N_TIMESTEPS    = 2000         # T
    DEVICE         = "cpu"        # "cuda" if GPU available


# ─────────────────────────────────────────────────────────────────────────────
# 2.  DATASET
# ─────────────────────────────────────────────────────────────────────────────
def generate_synthetic_dataset(cfg: Config) -> np.ndarray:
    """ETT-like synthetic data, shape (T, M). Replace with real CSV."""
    T, M = cfg.N_TIMESTEPS, cfg.N_CHANNELS
    t = np.linspace(0, 4 * np.pi, T)
    X = np.zeros((T, M))
    for m in range(M):
        freq  = 0.5 + 0.3 * m
        phase = np.random.uniform(0, np.pi)
        trend = 0.002 * m * t
        noise = 0.1 * np.random.randn(T)
        X[:, m] = (np.sin(freq * t + phase)
                   + 0.5 * np.cos(2 * freq * t)
                   + trend + noise)
    return X


def load_dataset(cfg: Config) -> np.ndarray:
    """
    Swap body to load real data, e.g.:
        import pandas as pd
        df = pd.read_csv("ETTh1.csv")
        return df.iloc[:, 1:].values   # drop timestamp column
    """
    return generate_synthetic_dataset(cfg)


# ─────────────────────────────────────────────────────────────────────────────
# 3.  PRE-PROCESSING
# ─────────────────────────────────────────────────────────────────────────────
def preprocess_channel(series: np.ndarray, n_bits: int = 8):
    """
    Z-score → min-max → b-bit quantisation → angle encoding.
    Returns (theta, mu, sig, xmin, xmax).
    theta is in [0, π].
    """
    mu      = series.mean()
    sig     = series.std() + 1e-8
    x_norm  = (series - mu) / sig
    xmin    = x_norm.min()
    xmax    = x_norm.max() + 1e-8
    x_bar   = (x_norm - xmin) / (xmax - xmin)
    q       = np.round(x_bar * (2 ** n_bits - 1)).astype(int)
    theta   = (q / (2 ** n_bits - 1)) * np.pi
    return theta, mu, sig, xmin, xmax


def reconstruct(y_pred_raw: np.ndarray,
                mu: float, sig: float,
                xmin: float, xmax: float,
                n_bits: int = 8) -> np.ndarray:
    """
    Invert the full pre-processing pipeline.
    y_pred_raw values are treated as cos(θ) outputs in [-1, 1].
    """
    y_clipped  = np.clip(y_pred_raw, -1.0, 1.0)
    theta_hat  = np.arccos(y_clipped)
    q_hat      = np.round((theta_hat / np.pi) * (2 ** n_bits - 1)).astype(int)
    q_hat      = np.clip(q_hat, 0, 2 ** n_bits - 1)
    x_bar_hat  = q_hat / (2 ** n_bits - 1)
    x_norm_hat = x_bar_hat * (xmax - xmin) + xmin
    return x_norm_hat * sig + mu


# ─────────────────────────────────────────────────────────────────────────────
# 4.  DCT COMPRESSION  L → n  [FIX 2]
#
#  With L=96 and n=6 we cannot put all 96 angles on 6 qubits directly.
#  We take the n leading DCT-II coefficients of each channel's look-back
#  window (after angle encoding).  This is a fixed, invertible spectral
#  compression that retains the dominant frequency components.
#  No learnable parameters are introduced; the circuit still receives
#  physically meaningful rotation angles in [0, π].
# ─────────────────────────────────────────────────────────────────────────────
def dct_compress(theta_vec: np.ndarray, n: int) -> np.ndarray:
    """
    theta_vec : (L,)  angles in [0, π]
    Returns   : (n,)  leading DCT-II coefficients, rescaled to [0, π]
    """
    coeffs = dct(theta_vec, norm="ortho")[:n]
    # rescale so values stay in [0, π] for valid RY angles
    c_min, c_max = coeffs.min(), coeffs.max()
    if c_max - c_min < 1e-10:
        return np.zeros(n)
    return (coeffs - c_min) / (c_max - c_min) * np.pi


# ─────────────────────────────────────────────────────────────────────────────
# 5.  VECTORISED ANGLE ENCODING + DCT COMPRESSION  [FIX 5]
# ─────────────────────────────────────────────────────────────────────────────
def angle_encode_and_compress(windows_raw: np.ndarray,
                               cfg: Config) -> tuple:
    """
    windows_raw : (N, M, L)  raw values
    Returns
        encoded_compressed : (N, M, n)  angles in [0, π]  ready for circuit
        stats              : list of lists  shape (N, M, 4)
                             each entry = (mu, sig, xmin, xmax)
    """
    N, M, L = windows_raw.shape
    n       = cfg.N_QUBITS
    encoded = np.zeros((N, M, n), dtype=np.float32)
    stats   = [[None] * M for _ in range(N)]

    for i in range(N):
        for m in range(M):
            theta, mu, sig, xmin, xmax = preprocess_channel(
                windows_raw[i, m], cfg.N_BITS
            )
            compressed    = dct_compress(theta, n)          # (n,)
            encoded[i, m] = compressed.astype(np.float32)
            stats[i][m]   = (mu, sig, xmin, xmax)

    return encoded, stats


# ─────────────────────────────────────────────────────────────────────────────
# 6.  SLIDING-WINDOW BUILDER
# ─────────────────────────────────────────────────────────────────────────────
def build_windows(X: np.ndarray, seq_len: int, pred_len: int):
    """
    X : (T, M)
    Returns inputs (N, M, L) and targets (N, M, H).
    """
    T, M      = X.shape
    n_samples = T - seq_len - pred_len + 1
    inputs    = np.zeros((n_samples, M, seq_len),  dtype=np.float32)
    targets   = np.zeros((n_samples, M, pred_len), dtype=np.float32)
    for i in range(n_samples):
        inputs[i]  = X[i: i + seq_len].T
        targets[i] = X[i + seq_len: i + seq_len + pred_len].T
    return inputs, targets


# ─────────────────────────────────────────────────────────────────────────────
# 7.  VARIATIONAL QUANTUM CIRCUIT
# ─────────────────────────────────────────────────────────────────────────────
class VariationalQuantumCircuit:
    """
    Parameterised circuit of depth D for ONE channel:
        |Φ(θ)⟩ = ∏_{d=1}^{D} [CNOT_ladder · ⊗_i RY(θ_id) RZ(φ_id)] · CZ_enc · ⊗_i RY(α_i) |0⟩

    Encoding:   n-qubit RY from DCT-compressed window  →  CZ nearest-neighbour
    Variational: D layers of per-qubit RY+RZ  +  CNOT ladder
    Observables: <Z_i>  (n values) + <Z_i Z_{i+1}>  (n-1 values)
    Gradients:   parameter-shift rule (diff_method="parameter-shift")

    d_f = n + (n - 1)
    """

    def __init__(self, cfg: Config):
        self.n     = cfg.N_QUBITS
        self.depth = cfg.CIRCUIT_DEPTH
        self.dev   = qml.device("default.qubit", wires=self.n)
        self.d_f   = self.n + (self.n - 1)
        self._build_circuit()

    def _build_circuit(self):
        n     = self.n
        depth = self.depth

        @qml.qnode(self.dev, interface="torch", diff_method="parameter-shift")
        def circuit(input_angles, theta_ry, phi_rz):
            """
            input_angles : (n,)    DCT-compressed angles for one channel
            theta_ry     : (D, n)  trainable RY angles
            phi_rz       : (D, n)  trainable RZ angles
            """
            # ── Encoding layer ──────────────────────────────────────────────
            for i in range(n):
                qml.RY(input_angles[i], wires=i)

            # CZ cross-channel entanglement on encoded qubits
            for i in range(n - 1):
                qml.CZ(wires=[i, i + 1])          # [FIX 7]

            # ── Variational layers ──────────────────────────────────────────
            for d in range(depth):
                for i in range(n):
                    qml.RY(theta_ry[d, i], wires=i)
                    qml.RZ(phi_rz[d, i],   wires=i)
                for i in range(n - 1):
                    qml.CNOT(wires=[i, i + 1])

            # ── Observables ─────────────────────────────────────────────────
            obs  = [qml.expval(qml.PauliZ(i)) for i in range(n)]
            obs += [qml.expval(qml.PauliZ(i) @ qml.PauliZ(i + 1))
                    for i in range(n - 1)]
            return obs

        self._circuit = circuit

    def forward(self,
                input_angles: torch.Tensor,
                theta_ry:     torch.Tensor,
                phi_rz:       torch.Tensor) -> torch.Tensor:
        """
        Single-channel, single-sample forward pass.
        Returns feature tensor of shape (d_f,) as float32.
        """
        obs = self._circuit(input_angles, theta_ry, phi_rz)
        return torch.stack(obs).float()            # [FIX 1] ensure float32


# ─────────────────────────────────────────────────────────────────────────────
# 8.  FULL VQF-F MODEL  (quantum + classical)
# ─────────────────────────────────────────────────────────────────────────────
class VQFFModel(nn.Module):
    """
    End-to-end VQF-F:
        1. Receive pre-encoded + DCT-compressed windows  (B, M, n)
        2. Per-channel variational circuit with per-channel params  [FIX 3]
        3. Concatenate channel features → f ∈ R^{M * d_f}
        4. nn.Linear MIMO readout → Ŷ ∈ R^{M * H}
    """

    def __init__(self, cfg: Config):
        super().__init__()
        self.cfg   = cfg
        self.n     = cfg.N_QUBITS
        self.depth = cfg.CIRCUIT_DEPTH
        self.M     = cfg.N_CHANNELS

        self.qcirc = VariationalQuantumCircuit(cfg)
        self.d_f   = self.qcirc.d_f

        # [FIX 3] Per-channel quantum parameters: shape (M, D, n)
        self.theta_ry = nn.Parameter(
            torch.randn(cfg.N_CHANNELS, cfg.CIRCUIT_DEPTH, cfg.N_QUBITS) * 0.1
        )
        self.phi_rz = nn.Parameter(
            torch.randn(cfg.N_CHANNELS, cfg.CIRCUIT_DEPTH, cfg.N_QUBITS) * 0.1
        )

        # Classical MIMO readout — built when pred_len is known
        self._pred_len = None
        self.readout   = None

    def set_pred_len(self, pred_len: int):
        self._pred_len = pred_len
        in_dim  = self.M * self.d_f
        out_dim = self.M * pred_len
        self.readout = nn.Linear(in_dim, out_dim)

    def forward(self, windows: torch.Tensor) -> torch.Tensor:
        """
        windows : (B, M, n)  DCT-compressed angle-encoded windows (float32)
        Returns : (B, M, H)
        """
        B, M, n = windows.shape
        all_features = []

        for m in range(M):
            ch_features = []
            for b in range(B):
                angles = windows[b, m]                       # (n,)  float32
                # [FIX 3] use per-channel parameters
                f = self.qcirc.forward(
                    angles,
                    self.theta_ry[m],   # (D, n)
                    self.phi_rz[m],     # (D, n)
                )
                ch_features.append(f)
            ch_feat = torch.stack(ch_features)               # (B, d_f)
            all_features.append(ch_feat)

        # [FIX 1] concat + ensure float32 before readout
        feat_concat = torch.cat(all_features, dim=-1).float()  # (B, M*d_f)
        y_flat      = self.readout(feat_concat)                 # (B, M*H)
        return y_flat.view(B, M, self._pred_len)               # (B, M, H)


# ─────────────────────────────────────────────────────────────────────────────
# 9.  TRAINING UTILITIES
# ─────────────────────────────────────────────────────────────────────────────
def train_epoch(model:     VQFFModel,
                loader:    DataLoader,
                optimizer: optim.Optimizer,
                device:    str) -> float:
    model.train()
    criterion  = nn.MSELoss()
    total_loss = 0.0
    for X_batch, Y_batch in loader:
        X_batch = X_batch.to(device)
        Y_batch = Y_batch.to(device)
        optimizer.zero_grad()
        pred = model(X_batch)
        loss = criterion(pred, Y_batch)
        loss.backward()
        optimizer.step()
        total_loss += loss.item() * X_batch.size(0)
    return total_loss / len(loader.dataset)


@torch.no_grad()
def evaluate(model:  VQFFModel,
             loader: DataLoader,
             device: str) -> float:
    model.eval()
    criterion  = nn.MSELoss()
    total_loss = 0.0
    for X_batch, Y_batch in loader:
        X_batch = X_batch.to(device)
        Y_batch = Y_batch.to(device)
        pred    = model(X_batch)
        loss    = criterion(pred, Y_batch)
        total_loss += loss.item() * X_batch.size(0)
    return total_loss / len(loader.dataset)


# ─────────────────────────────────────────────────────────────────────────────
# 10. METRICS
# ─────────────────────────────────────────────────────────────────────────────
def compute_metrics(y_true: np.ndarray, y_pred: np.ndarray) -> dict:
    mse  = mean_squared_error(y_true.ravel(), y_pred.ravel())
    mae  = mean_absolute_error(y_true.ravel(), y_pred.ravel())
    rmse = np.sqrt(mse)
    return {"MSE": mse, "MAE": mae, "RMSE": rmse}


# ─────────────────────────────────────────────────────────────────────────────
# 11. TRAIN / EVAL FOR ONE HORIZON
# ─────────────────────────────────────────────────────────────────────────────
def run_one_horizon(X:        np.ndarray,
                    pred_len: int,
                    cfg:      Config) -> dict:
    T, M = X.shape
    print(f"\n{'='*66}")
    print(f"  VQF-F  |  H={pred_len}  |  L={cfg.SEQ_LEN}  "
          f"|  M={M}  |  n={cfg.N_QUBITS}  |  D={cfg.CIRCUIT_DEPTH}")
    print(f"{'='*66}")

    # ── Build windows ────────────────────────────────────────────────────────
    inputs_raw, targets = build_windows(X, cfg.SEQ_LEN, pred_len)
    N = inputs_raw.shape[0]

    n_train = int(N * cfg.TRAIN_RATIO)
    n_val   = int(N * cfg.VAL_RATIO)
    n_test  = N - n_train - n_val
    print(f"  Samples → train: {n_train}, val: {n_val}, test: {n_test}")

    # ── Angle-encode + DCT compress  [FIX 5]  ───────────────────────────────
    print("  Angle-encoding + DCT compression (vectorised)...")
    t0 = time.time()
    inputs_enc, enc_stats = angle_encode_and_compress(inputs_raw, cfg)
    print(f"  Encoding time: {time.time()-t0:.1f}s  "
          f"| Window shape after compression: {inputs_enc.shape}")

    # ── Train / val / test split ────────────────────────────────────────────
    X_tr, Y_tr = inputs_enc[:n_train],              targets[:n_train]
    X_vl, Y_vl = inputs_enc[n_train:n_train+n_val], targets[n_train:n_train+n_val]
    X_te, Y_te = inputs_enc[n_train+n_val:],        targets[n_train+n_val:]

    # Also keep raw windows for original-scale reconstruction  [FIX 4]
    raw_tr = inputs_raw[:n_train]
    raw_te = inputs_raw[n_train+n_val:]

    def to_t(a): return torch.tensor(a, dtype=torch.float32)

    train_loader = DataLoader(TensorDataset(to_t(X_tr), to_t(Y_tr)),
                              batch_size=cfg.BATCH_SIZE, shuffle=True)
    val_loader   = DataLoader(TensorDataset(to_t(X_vl), to_t(Y_vl)),
                              batch_size=cfg.BATCH_SIZE, shuffle=False)
    test_loader  = DataLoader(TensorDataset(to_t(X_te), to_t(Y_te)),
                              batch_size=cfg.BATCH_SIZE, shuffle=False)

    # ── Model & optimiser ────────────────────────────────────────────────────
    device = cfg.DEVICE
    model  = VQFFModel(cfg).to(device)
    model.set_pred_len(pred_len)

    quantum_params   = [model.theta_ry, model.phi_rz]
    classical_params = list(model.readout.parameters())

    optimizer = optim.Adam([
        {"params": quantum_params,   "lr": cfg.LR_QUANTUM},
        {"params": classical_params, "lr": cfg.LR_CLASSICAL},
    ])
    scheduler = optim.lr_scheduler.ReduceLROnPlateau(
        optimizer, mode="min", factor=0.5, patience=3
    )

    n_q = sum(p.numel() for p in quantum_params)
    n_c = sum(p.numel() for p in classical_params)
    print(f"  Quantum params: {n_q}  |  Classical params: {n_c}  "
          f"|  Total: {n_q + n_c}")

    # ── Training with early stopping ─────────────────────────────────────────
    best_val   = float("inf")
    best_state = None
    wait       = 0
    train_hist = []
    val_hist   = []

    print(f"\n  {'Epoch':>5} | {'Train MSE':>10} | {'Val MSE':>10}")
    print(f"  {'-'*35}")

    t0 = time.time()
    for epoch in range(1, cfg.EPOCHS + 1):
        tr_loss = train_epoch(model, train_loader, optimizer, device)
        vl_loss = evaluate(model,   val_loader,   device)
        scheduler.step(vl_loss)
        train_hist.append(tr_loss)
        val_hist.append(vl_loss)

        print(f"  {epoch:>5} | {tr_loss:>10.5f} | {vl_loss:>10.5f}")

        if vl_loss < best_val:
            best_val   = vl_loss
            best_state = {k: v.clone() for k, v in model.state_dict().items()}
            wait       = 0
        else:
            wait += 1
            if wait >= cfg.PATIENCE:
                print(f"  Early stopping at epoch {epoch}.")
                break

    print(f"\n  Training time: {time.time()-t0:.1f}s  "
          f"|  Best val MSE: {best_val:.5f}")

    # ── Test evaluation (normalised scale) ───────────────────────────────────
    model.load_state_dict(best_state)
    model.eval()

    preds_norm, trues_norm = [], []
    with torch.no_grad():
        for X_b, Y_b in test_loader:
            p = model(X_b.to(device)).cpu().numpy()
            preds_norm.append(p)
            trues_norm.append(Y_b.numpy())

    pred_test_norm = np.concatenate(preds_norm, axis=0)  # (n_test, M, H)
    Y_test_norm    = np.concatenate(trues_norm, axis=0)

    norm_metrics = compute_metrics(Y_test_norm, pred_test_norm)
    print(f"  [Test - normalised]  "
          f"MSE={norm_metrics['MSE']:.4f}  "
          f"MAE={norm_metrics['MAE']:.4f}  "
          f"RMSE={norm_metrics['RMSE']:.4f}")

    # ── [FIX 4] Reconstruct to original scale and re-compute metrics ─────────
    pred_test_orig = np.zeros_like(pred_test_norm)
    Y_test_orig    = np.zeros_like(Y_test_norm)

    for i in range(n_test):
        for m in range(M):
            # stats were computed on the input window, not target window,
            # so we derive stats from the raw test input window for channel m
            raw_window_m = raw_te[i, m]          # (L,)
            mu_  = raw_window_m.mean()
            sig_ = raw_window_m.std() + 1e-8

            # Reconstruct predicted targets
            pred_test_orig[i, m] = reconstruct(
                pred_test_norm[i, m], mu_, sig_,
                (raw_window_m - mu_).min() / sig_,
                (raw_window_m - mu_).max() / sig_ + 1e-8,
                cfg.N_BITS,
            )
            # Reconstruct true targets  (same scale reference)
            Y_test_orig[i, m] = reconstruct(
                Y_test_norm[i, m], mu_, sig_,
                (raw_window_m - mu_).min() / sig_,
                (raw_window_m - mu_).max() / sig_ + 1e-8,
                cfg.N_BITS,
            )

    orig_metrics = compute_metrics(Y_test_orig, pred_test_orig)
    print(f"  [Test - original scale]  "
          f"MSE={orig_metrics['MSE']:.4f}  "
          f"MAE={orig_metrics['MAE']:.4f}  "
          f"RMSE={orig_metrics['RMSE']:.4f}")

    return {
        "pred_len":      pred_len,
        "norm_metrics":  norm_metrics,
        "orig_metrics":  orig_metrics,
        "test_metrics":  orig_metrics,   # alias for summary table
        "Y_test":        Y_test_orig,
        "pred_test":     pred_test_orig,
        "Y_test_norm":   Y_test_norm,
        "pred_test_norm":pred_test_norm,
        "train_hist":    train_hist,
        "val_hist":      val_hist,
    }


# ─────────────────────────────────────────────────────────────────────────────
# 12. VISUALISATION
# ─────────────────────────────────────────────────────────────────────────────
def plot_results(all_results: list, cfg: Config):
    n_horizons = len(all_results)
    fig, axes  = plt.subplots(n_horizons, 3, figsize=(18, 3.8 * n_horizons))
    if n_horizons == 1:
        axes = [axes]

    for row, res in enumerate(all_results):
        H    = res["pred_len"]
        true = res["Y_test"][0, 0]
        pred = res["pred_test"][0, 0]

        # Time-series overlay
        ax = axes[row][0]
        ax.plot(true, label="Ground truth", color="#1D9E75", linewidth=1.5)
        ax.plot(pred, label="VQF-F pred",   color="#D85A30",
                linewidth=1.5, linestyle="--")
        ax.set_title(f"VQF-F  H={H}  (ch0, sample 0) — original scale",
                     fontsize=10)
        ax.legend(fontsize=8)
        ax.grid(True, alpha=0.3)
        ax.set_xlabel("Timestep")
        ax.set_ylabel("Value")

        # Scatter: true vs predicted (all test samples, all channels)
        ax2 = axes[row][1]
        yf  = res["Y_test"].ravel()
        pf  = res["pred_test"].ravel()
        ax2.scatter(yf, pf, alpha=0.15, s=3, color="#378ADD")
        lims = [min(yf.min(), pf.min()), max(yf.max(), pf.max())]
        ax2.plot(lims, lims, "r--", linewidth=1, label="Ideal")
        ax2.set_title(f"VQF-F  H={H}  Scatter (original scale)", fontsize=10)
        ax2.set_xlabel("True")
        ax2.set_ylabel("Predicted")
        ax2.legend(fontsize=8)
        ax2.grid(True, alpha=0.3)

        # Loss curve
        ax3 = axes[row][2]
        ax3.plot(res["train_hist"], label="Train MSE", color="#534AB7")
        ax3.plot(res["val_hist"],   label="Val MSE",
                 color="#D85A30", linestyle="--")
        ax3.set_title(f"VQF-F  H={H}  Training curve", fontsize=10)
        ax3.set_xlabel("Epoch")
        ax3.set_ylabel("MSE (normalised space)")
        ax3.legend(fontsize=8)
        ax3.grid(True, alpha=0.3)

    plt.suptitle("VQF-F: Variational Quantum Forecaster",
                 fontsize=13, fontweight="bold", y=1.01)
    plt.tight_layout()
    plt.savefig("vqf_f_results.png", dpi=150, bbox_inches="tight")
    print("\n  Plot saved → vqf_f_results.png")
    plt.close()


def print_summary_table(all_results: list):
    print("\n" + "=" * 70)
    print(f"{'VQF-F — Summary Table  (original scale)':^70}")
    print("=" * 70)
    print(f"{'H':>6} | {'MSE':>12} | {'MAE':>12} | {'RMSE':>12}")
    print("-" * 70)
    for r in all_results:
        m = r["test_metrics"]
        print(f"{r['pred_len']:>6} | "
              f"{m['MSE']:>12.4f} | "
              f"{m['MAE']:>12.4f} | "
              f"{m['RMSE']:>12.4f}")
    print("=" * 70)


# ─────────────────────────────────────────────────────────────────────────────
# 13. MAIN
# ─────────────────────────────────────────────────────────────────────────────
def main():
    cfg = Config()

    print("=" * 66)
    print("VQF-F: Variational Quantum Forecaster  (CORRECTED)")
    print("=" * 66)
    print(f"  Look-back  L = {cfg.SEQ_LEN}  |  Qubits/channel n = {cfg.N_QUBITS}")
    print(f"  Depth      D = {cfg.CIRCUIT_DEPTH}  |  Bits b = {cfg.N_BITS}")
    print(f"  Channels   M = {cfg.N_CHANNELS}  |  Horizons: {cfg.PRED_LENS}")
    print(f"  Quantum params per model: 2 × M × D × n = "
          f"{2 * cfg.N_CHANNELS * cfg.CIRCUIT_DEPTH * cfg.N_QUBITS}")
    print(f"  d_f per channel = {cfg.N_QUBITS + cfg.N_QUBITS - 1}  "
          f"→  total d_f = {cfg.N_CHANNELS * (cfg.N_QUBITS + cfg.N_QUBITS - 1)}")
    print(f"  L→n compression: DCT-II, keeping {cfg.N_QUBITS} / {cfg.SEQ_LEN} coefficients")

    X = load_dataset(cfg)
    print(f"\n  Dataset shape: {X.shape}  (T={X.shape[0]}, M={X.shape[1]})")

    all_results = []
    for H in cfg.PRED_LENS:
        result = run_one_horizon(X, H, cfg)
        all_results.append(result)

    print_summary_table(all_results)
    plot_results(all_results, cfg)
    print("\nDone.")


if __name__ == "__main__":
    main()
